Approximate Nearest Neighbor Search on High Dimensional Data --- Experiments, Analyses, and Improvement (v1.0)

Approximate Nearest neighbor search (ANNS) is fundamental and essential operation in applications from many domains, such as databases, machine learning, multimedia, and computer vision. Although many algorithms have been continuously proposed in the literature in the above domains each year, there is no comprehensive evaluation and analysis of their performances. In this paper, we conduct a comprehensive experimental evaluation of many state-of-the-art methods for approximate nearest neighbor search. Our study (1) is cross-disciplinary (i.e., including 16 algorithms in different domains, and from practitioners) and (2) has evaluated a diverse range of settings, including 20 datasets, several evaluation metrics, and different query workloads. The experimental results are carefully reported and analyzed to understand the performance results. Furthermore, we propose a new method that achieves both high query efficiency and high recall empirically on majority of the datasets under a wide range of settings.

==> exp-fig/Tunning/QALSH/script/sift_IO.sh <==
data="sift_IO"
dfile="./data/${data}"
epsfile="./fig/${data}_speedup.eps"
titles=(QALSH) 
gap=(1 4 4)

x1=${gap[0]}
x2=${gap[1]}
plotStr="plot '$dfile' using ${gap[0]}:${gap[1]} with lp ls 1 title '${titles[0]}'"
length=${#titles[@]}


for ((i=1;i<${length};i++))
do
x1=`expr ${x1} + ${gap[2]}`
x2=`expr ${x2} + ${gap[2]}`
j=`expr ${i} + 1`
plotStr="${plotStr}, '$dfile'  using ${x1}:${x2} w lp ls $i+1 title '${titles[i]}'"
done

cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set size 1,1

set tmargin 1
set rmargin 1
set lmargin 6.5
set bmargin 3.5

set style line 1 lt 1 lc 7 lw 5 pt 6 ps 4
set xtics font \"Helvetica, 32\"

set xrange [0:]
set yrange [1:]
set xtics  0,0.2,1
set logscale y
set format y \"10^{%L}\"
#set format y \"%t\"
set ylabel \"speedup\" offset 0 font  \"Helvetica, 42\"
set xlabel \"recall\" offset 0 font  \"Helvetica, 42\"


#unset key
set key right top
#set key spacing 1

${plotStr}

"

echo "$cmd" | gnuplot
gv ${epsfile}



